Diagnostic Benchmarks for Invariant Learning Dynamics: Empirical Validation of the Eidos Architecture

We present the PolyShapes-Ideal (PSI) dataset, a suite of diagnostic benchmarks designed to isolate topological invariance -- the ability to maintain structural identity across affine transformations -- from the textural correlations that dominate standard vision benchmarks. Through three diagnostic probes (polygon classification under noise, zero-shot font transfer from MNIST, and geometric collapse mapping under progressive deformation), we demonstrate that the Eidos architecture achieves >99% accuracy on PSI and 81.67% zero-shot transfer across 30 unseen typefaces without pre-training. These results validate the "Form-First" hypothesis: generalization in structurally constrained architectures is a property of geometric integrity, not statistical scale.

==> generate_polyshapes.py <==
"""
PolyShapes-Ideal v1 (PSI-v1) Dataset Generator

Generates a synthetic dataset of polygons for testing zero-shot invariance
and geometric generalization in neural networks.

Specifications:
- n sides: [3, 10] for training/test, [11, 15] for extrapolation
- Image size: 64x64 (standard CNN input)
- Modes: filled, outline, ideal
- Metadata: n, convexity, regularity, area, perimeter, circularity

Author: Datorien L. Anderson
"""

import os
import cv2
import numpy as np
import pandas as pd
from pathlib import Path
from tqdm import tqdm
import math
import random

# --- Configuration ---
DATASET_NAME = "polyshapes_ideal_v1"
OUTPUT_DIR = Path(f"./data/{DATASET_NAME}")
IMAGE_SIZE = 64
SEED = 42

# Sample counts per class (n)
COUNTS = {
    'train': 4000,   # Increased to ~64k total samples
    'val': 500,      # Increased to ~8k total
    'test': 500,     # Increased to ~4k total
    'ideal': 100,    # Increased
    'extrap': 200    # Increased
}

# Classes
CLASSES_MAIN = range(3, 11)  # 3 to 10
CLASSES_EXTRAP = range(11, 16) # 11 to 15

def generate_polygon(n_sides, radius, irregularity=0.0, spikeyness=0.0):
    """
    Generates vertices for a random polygon.
    
    Args:
        n_sides: Number of vertices
        radius: Average radius
        irregularity: Variance in angle spacing (0 = regular)
        spikeyness: Variance in radius (0 = circle-like)
        
    Returns:
        List of (x, y) tuples centered at (0,0)
    """
    # Generate angles
    lower = (2 * math.pi / n_sides) - irregularity
    upper = (2 * math.pi / n_sides) + irregularity
    angles = []
    sum_angle = 0
    
    for _ in range(n_sides):
        tmp_angle = random.uniform(lower, upper)
        angles.append(tmp_angle)
        sum_angle += tmp_angle
        
    # Normalize angles to sum to 2pi
    k = (2 * math.pi) / sum_angle
    for i in range(n_sides):
        angles[i] *= k
        
    # Generate radii
    points = []
    current_angle = 0
    for angle in angles:
        r = np.clip(random.normalvariate(radius, spikeyness), 0, IMAGE_SIZE/2)
        x = r * math.cos(current_angle)
        y = r * math.sin(current_angle)
        points.append((x, y))
        current_angle += angle
        
    return points

def rasterize_shape(points, mode='filled', thickness=1):
    """
    Draws polygon on canvas.
    
    Args:
        points: List of (x, y) vertices (centered at 0,0)
        mode: 'filled' or 'outline'
        
    Returns:
        numpy array (image)
    """
    # Center in image
    center_offset = IMAGE_SIZE // 2
    pts = np.array(points) + center_offset
    pts = pts.astype(np.int32)
    pts = pts.reshape((-1, 1, 2))
    
    # Create canvas (black background)
    img = np.zeros((IMAGE_SIZE, IMAGE_SIZE), dtype=np.uint8)
    
    color = 255 # White shape
    
    if mode == 'filled':
        cv2.fillPoly(img, [pts], color, lineType=cv2.LINE_AA)
    else:
        cv2.polylines(img, [pts], isClosed=True, color=color, thickness=thickness, lineType=cv2.LINE_AA)
        
    return img

def get_random_params():
    """
    Returns (irregularity, spikeyness) sampled from a curriculum spectrum.
    - 15% Ideal-like: Very clean
    - 35% Semi-regular: Moderate noise
    - 50% High-noise: Standard training noise
    """
    r = random.random()
    if r < 0.15:
        # Ideal-like
        irreg = random.uniform(0.0, 0.05)
        spike = random.uniform(0.0, 0.5)
    elif r < 0.50:
        # Semi-regular
        irreg = random.uniform(0.05, 0.15)
        spike = random.uniform(0.5, 1.5)
    else:
        # High-noise (Standard)
        irreg = random.uniform(0.15, 0.3)
        spike = random.uniform(1.5, 3.0)
    return irreg, spike

def calculate_metrics(points):
    """Calculate geometric properties."""
    pts = np.array(points, dtype=np.float32)
    
    # Area (Shoelace formula)
    x = pts[:, 0]
    y = pts[:, 1]
    area = 0.5 * np.abs(np.dot(x, np.roll(y, 1)) - np.dot(y, np.roll(x, 1)))
    
    # Perimeter
    perimeter = np.sum(np.sqrt(np.sum((pts - np.roll(pts, 1, axis=0))**2, axis=1)))
    
    # Circularity: 4*pi*area / perimeter^2 (1.0 for circle)
    circularity = (4 * math.pi * area) / (perimeter**2) if perimeter > 0 else 0
    
    # Convexity (Convex Hull Area / Area)
    hull_pts = cv2.convexHull(pts.astype(np.float32))
    if len(hull_pts) > 2:
        hull_area = cv2.contourArea(hull_pts)
        convexity = area / hull_area if hull_area > 0 else 0
    else:
        convexity = 1.0 # Degenerate
        
    # Regularity (std dev of side lengths + std dev of angles)
    # Lower is more regular
    # Simplified: just 1.0 - (irregularity input)
    
    return area, perimeter, circularity, convexity

def generate_dataset():
    random.seed(SEED)
    np.random.seed(SEED)
    
    metadata = []
    
    # Create directories
    for split in ['train', 'val', 'test']:
        for mode in ['filled', 'outline', 'ideal', 'extrap']:
            # Extrap is only for test, ideal only for test/ideal etc.
            # But let's follow spec strictly
            pass

    # --- TRAIN (Filled) ---
    print("Generating TRAIN (Filled)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "train" / "filled" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['train']):
            # Random irregular polygon (Curriculum Spectrum)
            irreg, spike = get_random_params()
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=irreg, spikeyness=spike)
            
            # Apply random rotation
            rotation = random.uniform(0, 2*math.pi)
            c, s = math.cos(rotation), math.sin(rotation)
            points = [(x*c - y*s, x*s + y*c) for x, y in points]
            
            img = rasterize_shape(points, mode='filled')
            
            # Metrics
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_train_filled_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'train',
                'mode': 'filled',
                'n': n,
                'convex': 1 if conv > 0.99 else 0, # Simplify
                'regularity': 1.0 - irreg, # Approx
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- TRAIN (Outline) ---
    print("Generating TRAIN (Outline)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "train" / "outline" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['train']):
            # Random irregular polygon (Curriculum Spectrum)
            irreg, spike = get_random_params()
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=irreg, spikeyness=spike)
            
            # Apply random rotation
            rotation = random.uniform(0, 2*math.pi)
            c, s = math.cos(rotation), math.sin(rotation)
            points = [(x*c - y*s, x*s + y*c) for x, y in points]
            
            img = rasterize_shape(points, mode='outline', thickness=1)
            
            # Metrics
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_train_outline_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'train',
                'mode': 'outline',
                'n': n,
                'convex': 1 if conv > 0.99 else 0, 
                'regularity': 1.0 - irreg, 
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- VAL (Filled) ---
    print("Generating VAL (Filled)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "val" / "filled" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['val']):
            # Curriculum Spectrum
            irreg, spike = get_random_params()
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=irreg, spikeyness=spike)
            
            # Apply random rotation
            rotation = random.uniform(0, 2*math.pi)
            c, s = math.cos(rotation), math.sin(rotation)
            points = [(x*c - y*s, x*s + y*c) for x, y in points]
            
            img = rasterize_shape(points, mode='filled')
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_val_filled_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'val',
                'mode': 'filled',
                'n': n,
                'convex': 1 if conv > 0.99 else 0,
                'regularity': 1.0 - irreg,
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- VAL (Outline) ---
    print("Generating VAL (Outline)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "val" / "outline" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['val']):
            # Curriculum Spectrum
            irreg, spike = get_random_params()
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=irreg, spikeyness=spike)
            
            # Apply random rotation
            rotation = random.uniform(0, 2*math.pi)
            c, s = math.cos(rotation), math.sin(rotation)
            points = [(x*c - y*s, x*s + y*c) for x, y in points]
            
            img = rasterize_shape(points, mode='outline', thickness=1)
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_val_outline_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'val',
                'mode': 'outline',
                'n': n,
                'convex': 1 if conv > 0.99 else 0,
                'regularity': 1.0 - irreg,
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- TEST FILLED ---
    print("Generating TEST (Filled)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "test" / "filled" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['test']):
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=0.2, spikeyness=2.0)
            img = rasterize_shape(points, mode='filled')
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_test_filled_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'test',
                'mode': 'filled',
                'n': n,
                'convex': 1 if conv > 0.99 else 0,
                'regularity': 0.0,
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- TEST OUTLINE (Zero-Shot) ---
    print("Generating TEST (Outline)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "test" / "outline" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['test']):
            points = generate_polygon(n, radius=IMAGE_SIZE*0.35, irregularity=0.2, spikeyness=2.0)
            img = rasterize_shape(points, mode='outline', thickness=1)
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_test_outline_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'test',
                'mode': 'outline',
                'n': n,
                'convex': 1 if conv > 0.99 else 0,
                'regularity': 0.0,
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- TEST IDEAL (Platonic) ---
    print("Generating TEST (Ideal)...")
    for n in tqdm(CLASSES_MAIN):
        out_dir = OUTPUT_DIR / "test" / "ideal" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['ideal']):
            # Regular polygon (irregularity=0, spikeyness=0)
            # Vary radius slightly
            radius = random.uniform(IMAGE_SIZE*0.25, IMAGE_SIZE*0.4)
            points = generate_polygon(n, radius=radius, irregularity=0.0, spikeyness=0.0)
            
            # Ideally rotate it too so it's not always peak-up?
            # generate_polygon already has random start angle logic implicitly
            # Actually generate_polygon starts at 0. Let's rotate.
            rotation = random.uniform(0, 2*math.pi)
            # Apply rotation
            c, s = math.cos(rotation), math.sin(rotation)
            points = [(x*c - y*s, x*s + y*c) for x, y in points]
            
            img = rasterize_shape(points, mode='outline', thickness=2) # Thicker outline for ideal
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_test_ideal_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'test',
                'mode': 'ideal',
                'n': n,
                'convex': 1,
                'regularity': 1.0, # Regular
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # --- EXTRAPOLATION (n=11-15) ---
    print("Generating EXTRAPOLATION (n=11-15)...")
    for n in tqdm(CLASSES_EXTRAP):
        out_dir = OUTPUT_DIR / "test" / "extrap" / f"n{n:02d}"
        out_dir.mkdir(parents=True, exist_ok=True)
        
        for i in range(COUNTS['extrap']):
            # Filled irregular
            points = generate_polygon(n, radius=IMAGE_SIZE*0.38, irregularity=0.1, spikeyness=1.0)
            img = rasterize_shape(points, mode='filled')
            area, perim, circ, conv = calculate_metrics(points)
            
            filename = f"psiv1_test_extrap_n{n:02d}_{i:06d}.png"
            cv2.imwrite(str(out_dir / filename), img)
            
            metadata.append({
                'filename': filename,
                'split': 'test',
                'mode': 'extrap',
                'n': n,
                'convex': 1 if conv > 0.99 else 0,
                'regularity': 0.0,
                'area': area,
                'perimeter': perim,
                'circularity': circ,
                'seed': SEED
            })

    # Save metadata
    print("Saving metadata...")
    df = pd.DataFrame(metadata)
    df.to_csv(OUTPUT_DIR / "metadata.csv", index=False)
    
    # Create README
    readme_content = f"""# PolyShapes-Ideal v1 (PSI-v1)

Generated on: {pd.Timestamp.now()}
Total images: {len(df)}

## Structure
- train/filled: n=3-10
- train/outline: n=3-10
- val/filled: n=3-10
- val/outline: n=3-10
- test/filled: n=3-10
- test/outline: n=3-10 (Zero-Shot Invariance)
- test/ideal: n=3-10 (Platonic Ideals)
- test/extrap: n=11-15 (Extrapolation)

## Metadata
See metadata.csv for area, perimeter, and regularity scores.
"""
    (OUTPUT_DIR / "README.md").write_text(readme_content)
    
    print(f"Dataset generated at: {OUTPUT_DIR.resolve()}")

if __name__ == "__main__":
    generate_dataset()


==> train_fonts_eidos.py <==
"""
Eidos Training: Font-to-Handwriting Transfer (Reverse Zero-Shot)

Goal: Train Eidos Sight exclusively on font-rendered digits and measure 
its ability to recognize human handwriting (MNIST).

1. Generates a training set from ~50 system fonts.
2. Applies heavy geometric augmentation to simulate "handwriting" variance.
3. Benchmarks zero-shot transfer to MNIST.

Author: Datorien L. Anderson
"""

import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, Dataset
from torchvision import datasets, transforms
import numpy as np
from PIL import Image, ImageDraw, ImageFont
from pathlib import Path
import sys
import random
from tqdm import tqdm

# Add parent directory to path
sys.path.insert(0, str(Path(__file__).parent))

from train_mnist_eidos_sight import EidosMNIST, measure_structural_tension
from test_fonts_eidos import get_system_fonts, create_font_digit
from uof_nn.optim.fractal_optimizer import FractalOptimizer, FractalScheduler
from uof_nn.utils.logger import UOFLogger

class FontDataset(Dataset):
    """
    Generates images of digits from fonts on-the-fly with heavy augmentation.
    """
    def __init__(self, font_paths, num_samples_per_font=200, transform=None):
        self.font_paths = font_paths
        self.num_samples_per_font = num_samples_per_font
        self.transform = transform
        self.digits = list(range(10))
        
    def __len__(self):
        return len(self.font_paths) * len(self.digits) * self.num_samples_per_font

    def __getitem__(self, idx):
        # Determine which font, digit, and sample
        font_idx = idx // (len(self.digits) * self.num_samples_per_font)
        rem = idx % (len(self.digits) * self.num_samples_per_font)
        digit_idx = rem // self.num_samples_per_font
        
        font_path = self.font_paths[font_idx]
        digit = self.digits[digit_idx]
        
        # Create base digit (28x28)
        img = create_font_digit(digit, font_path, size=28, font_size=18)
        
        if self.transform:
            img = self.transform(img)
        else:
            img = transforms.ToTensor()(img)
            
        # MNIST is white on black, create_font_digit is black on white
        img = 1.0 - img
        
        return img, digit

def evaluate_mnist_zeroshot(model, device):
    mnist_test = datasets.MNIST('./data', train=False, download=True, 
                               transform=transforms.Compose([
                                   transforms.ToTensor(),
                                   transforms.Normalize((0.1307,), (0.3081,))
                               ]))
    mnist_loader = DataLoader(mnist_test, batch_size=128, shuffle=False)
    
    model.eval()
    m_correct = 0
    m_total = 0
    with torch.no_grad():
        for data, target in mnist_loader:
            data, target = data.to(device), target.to(device)
            output = model(data)
            _, pred = output.max(1)
            m_correct += pred.eq(target).sum().item()
            m_total += target.size(0)
    return 100. * m_correct / m_total

def train_on_fonts(num_epochs=15, batch_size=64, num_fonts=50, save_dir='checkpoints/fonts_only', resume=False):
    device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
    save_path = Path(save_dir)
    save_path.mkdir(parents=True, exist_ok=True)

    # 1. Get Fonts
    all_fonts = get_system_fonts()
    fonts = all_fonts[:num_fonts]
    print(f"Training on {len(fonts)} fonts...")

    # 2. Augmentation Pipeline
    train_transform = transforms.Compose([
        transforms.RandomRotation(20),
        transforms.RandomAffine(degrees=0, translate=(0.1, 0.1), scale=(0.8, 1.2), shear=10),
        transforms.ToTensor(),
    ])

    dataset = FontDataset(fonts, num_samples_per_font=200, transform=train_transform)
    train_loader = DataLoader(dataset, batch_size=batch_size, shuffle=True, num_workers=2)

    # 3. Setup Model & Optimizer
    model = EidosMNIST(num_paths=27).to(device)
    total_params = sum(p.numel() for p in model.parameters())
    
    config = {
        "model_name": "EidosMNIST_FontTrain",
        "params": total_params,
        "dataset": f"SystemFonts_{len(fonts)}",
        "num_epochs": num_epochs,
        "batch_size": batch_size,
        "lr": 0.001,
        "optimizer": "FractalOptimizer"
    }
    logger = UOFLogger(run_name="fonts_to_mnist_v1", config=config)
    
    optimizer = FractalOptimizer(model.parameters(), base_lr=0.001, batch_scale=batch_size/32)
    scheduler = FractalScheduler(optimizer, warmup_batches=100)
    criterion = nn.CrossEntropyLoss()

    best_mnist_acc = 0.0
    start_epoch = 1

    if resume:
        cp = save_path / 'latest_checkpoint.pt'
        if not cp.exists(): cp = save_path / 'best_model.pt'
        if cp.exists():
            print(f"Resuming from {cp}...")
            checkpoint = torch.load(cp, map_location=device)
            model.load_state_dict(checkpoint['model_state_dict'])
            optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
            scheduler.load_state_dict(checkpoint['scheduler_state_dict'])
            start_epoch = checkpoint['epoch'] + 1
            best_mnist_acc = checkpoint.get('mnist_zs_acc', 0.0)
            print(f"Resumed at epoch {start_epoch}")

    total_batches = len(train_loader)

    print(f"Start training for {num_epochs} epochs...")
    for epoch in range(start_epoch, num_epochs + 1):
        model.train()
        running_loss = 0.0
        correct = 0
        total = 0
        tensions = []
        
        pbar = tqdm(train_loader, desc=f"Epoch {epoch}")
        for batch_idx, (data, target) in enumerate(pbar):
            data, target = data.to(device), target.to(device)
            
            optimizer.zero_grad()
            output = model(data)
            loss = criterion(output, target)
            loss.backward()
            
            tension = measure_structural_tension(model)
            tensions.append(tension)
            optimizer.adapt_frequencies(tension)
            optimizer.step()
            scheduler.step(structural_tension=tension)
            
            running_loss += loss.item()
            _, pred = output.max(1)
            correct += pred.eq(target).sum().item()
            total += target.size(0)
            
            current_acc = 100.*correct/total
            pbar.set_postfix({'acc': f'{current_acc:.2f}%', 'tension': f'{tension:.2e}'})
            
            if (batch_idx + 1) % max(1, (total_batches // 10)) == 0:
                logger.log_progress(epoch, batch_idx + 1, total_batches, loss.item(), current_acc)

        # Zero-Shot Benchmark
        mnist_acc = evaluate_mnist_zeroshot(model, device)
        avg_loss = running_loss / len(train_loader)
        avg_tension = sum(tensions) / len(tensions)
        
        print(f"Epoch {epoch}: Font Acc {current_acc:.2f}% | MNIST ZS Acc {mnist_acc:.2f}%")
        
        logger.log_epoch({
            "epoch": epoch,
            "train_loss": avg_loss,
            "train_acc": current_acc,
            "mnist_zs_acc": mnist_acc,
            "tension": avg_tension
        })

        # Save Latest
        torch.save({
            'epoch': epoch,
            'model_state_dict': model.state_dict(),
            'optimizer_state_dict': optimizer.state_dict(),
            'scheduler_state_dict': scheduler.state_dict(),
            'mnist_zs_acc': mnist_acc,
            'font_acc': current_acc
        }, save_path / 'latest_checkpoint.pt')

        # Save Best
        if mnist_acc > best_mnist_acc:
            best_mnist_acc = mnist_acc
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'mnist_zs_acc': mnist_acc,
                'font_acc': current_acc
            }, save_path / 'best_model.pt')
            print(f"  [OK] New best Zero-Shot transfer: {mnist_acc:.2f}%")

    logger.finalize({
        "final_mnist_zs_acc": best_mnist_acc,
        "notes": f"Trained on {len(fonts)} fonts with heavy augmentation."
    })

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--epochs', type=int, default=15)
    parser.add_argument('--fonts', type=int, default=50)
    parser.add_argument('--resume', action='store_true')
    args = parser.parse_args()
    train_on_fonts(num_epochs=args.epochs, num_fonts=args.fonts, resume=args.resume)

